Direct Shooting Method for Numerical Optimal Control: A Modified Transcription Approach

Direct shooting is an efficient method to solve numerical optimal control. It utilizes the Runge-Kutta scheme to discretize a continuous-time optimal control problem making the problem solvable by nonlinear programming solvers. However, conventional direct shooting raises a contradictory dynamics issue when using an augmented state to handle {high-order} systems. This paper fills the research gap by considering the direct shooting method for {high-order} systems. We derive the modified Euler and Runge-Kutta-4 methods to transcribe the system dynamics constraint directly. Additionally, we provide the global error upper bounds of our proposed methods. A set of benchmark optimal control problems shows that our methods provide more accurate solutions than existing approaches.

==> ACC_Multi_Simulations/SIMO_phase_plot.m <==
clear;clc;
format short
n = 3; m = 1;
A = [0.2 0.5 0.5
0.2 0.5 0.3
0.4 0.2 0.4];
B = [0.2
0.5
1];
Q =[1.0 0.1 0.0
0.1 1.0 0.1
0.0 0.1 1.0];
R = 1;
init_matrix = eye(n);

% get optimal K with CARE
if rank(R) == m
    E = eye(n);
    S = zeros(n,m);
    [X_optimal,L,G] = dare(A,B,Q,R,S,E);
    K_optimal = inv(B'*X_optimal*B+R)*B'*X_optimal*A;
    optimal_f_care=trace(X_optimal)
end

% check optimal K Hurwitz and Metzler or not
K_optimal = -K_optimal
A_K_optimal = A+B*K_optimal
eig(A_K_optimal)

% SS Plot
ts = 0.2;
Tfinal = 8;
x0 = rand(n,1);
sys = ss(A_K_optimal,[],eye(n),[],ts);
initial(sys,x0,Tfinal);

 

==> ACC_Multi_Simulations/a_mc_sampling.m <==
% test local optimality
n = 3;
m = 2;
A = [1.0 0.1 0.2
0.1 0.8 0.3
0.1 0.2 0.5];
B = [1.0 0.1
0.5 0.2
0.0 1.0];
Q =[1.0 0.1 0.0
0.1 1.0 0.1
0.1 0.1 1.0];
R = [1.0 0.2
0.2 1.0 ]; 
% Monte Carlo Parameters
mc = 1000;
r = 0.2;
nb = [];
F = [-0.255423324543908,-0.0810234324316733,-0.117465760197820;0.138580114842028,-0.130343940959402,-0.264665870190638];
f = [6.85058971259185];
f_design = obj(A,B,F,R,Q);
for i = 1:mc
    dir = rand(m,n);
    K_nb = F + r*(dir-0.5);
    if check2_(A+B*K_nb) == 1
        f_nb = obj(A,B,K_nb,R,Q);
        nb = [nb f_nb];
    end
end
figure(3)
plot(nb,'linewidth',1.1)
hold on
line([1  size(nb,2)], [f_design f_design],'Color','red','LineStyle','--','linewidth',1.1)
legend('Performance of sampling gains $F + \Delta$','Performance of the designed gain $F$','Interpreter','latex','fontsize', 12)
xlabel('Monte Carlo samples','Interpreter','latex','fontsize', 11)
ylabel('$J$','Interpreter','latex','fontsize', 12)
xlim([1  size(nb,2)])
hold off


function result = obj(A,B,K,R,Q)
    AK = A+B*K;
    X = dlyap(AK,K'*R*K+Q);
    result = trace(X);
end

==> ACC_Multi_Simulations/a_muiti_input_simulation.m <==
clear;clc;
format short
n = 3; m = 2;
A = [1.0 0.1 0.2
0.1 0.8 0.3
0.1 0.2 0.5];
B = [1.0 0.1
0.5 0.2
0.0 1.0];
Q =[1.0 0.1 0.0
0.1 1.0 0.1
0.1 0.1 1.0];
R = [1.0 0.2
0.2 1.0 ];
init_matrix = eye(n);
t_init = 0.2; % step size
beta = 0.5;   % backtracking diminishing

% get optimal K with CARE
if rank(R) == m
    E = eye(n);
    S = zeros(n,m);
    [X_optimal,L,G] = dare(A,B,Q,R,S,E);
    K_optimal = inv(B'*X_optimal*B+R)*B'*X_optimal*A;
    optimal_f_care=trace(X_optimal)
end

% check optimal K Hurwitz and Metzler or not
K_optimal = -K_optimal
A_K_optimal = A+B*K_optimal
eig(A_K_optimal)

 



% init feasible K randomly
K = rand(m,n);
K0 = K;
K = mproj(n, m, A, B, K0);
K0_proj = K;
AK = A+B*K;
F = dlyap(AK', (Q+K'*R*K));
OBJ = trace(F)

% store K and objective
K_list = [];
K_list = [K_list; K];
f_list = [];
norm_list = [];
K_proj_list =[];
AK = A+B*K;
F = dlyap(AK', (Q+K'*(R)*K));
f_init = trace(F);
f_list = [f_list;f_init];


while 1
% for i = 1:5
    % get gradient
    AK = A+B*K;
    F = dlyap(AK', (Q+K'*(R)*K));
    F_pre = F;
    F_pre_ = F;
    H = dlyap(AK, init_matrix);
    M = R*K + B'*F*AK;
    df = 2*M*H;
   
%   % gradient desecent step
    K_pre = K;
    t = t_init;

% backtracking
    while 1
        t = beta*t;
        K = K_pre - t*df; 
        K = mproj(n, m, A, B, K);
        AK = A+B*K;
        F = dlyap(AK', (Q+K'*(R)*K));
        if trace(F) < trace(F_pre_)  
            break
        end

    end
    INF_NORM = norm((K-K_pre),inf);
    norm_list = [norm_list;INF_NORM];
    K_list = [K_list; K];
    AK = A+B*K;
    F = dlyap(AK', (Q+K'*(R)*K));
    f_list = [f_list;trace(F)]


    if (abs(trace(F_pre_)-trace(F)) < 1e-3)
        break
    end
   
end


AK_final = A+B*K;
F_final = dlyap(AK_final', (Q+K'*(R)*K));
f_final = trace(F_final);
figure (1)
multi_fig = plot(0:length(f_list)-1,f_list,'linewidth',1.1)
ylabel('$J$','Interpreter','latex','fontsize', 16)
xlabel('$k$','Interpreter','latex','fontsize', 16)




==> ACC_Multi_Simulations/a_single_input_simulation.m <==
clear;clc;
format short
n = 3; m = 1;
A = [0.2 0.5 0.5
0.2 0.5 0.3
0.4 0.2 0.4];
B = [0.2
0.5
1];
Q =[1.0 0.1 0.0
0.1 1.0 0.1
0.0 0.1 1.0];
R = 1;
init_matrix = eye(n);
t_init = 0.02; % step size
beta = 0.6;   % backtracking diminishing

% get optimal K with CARE
if rank(R) == m
    E = eye(n);
    S = zeros(n,m);
    [X_optimal,L,G] = dare(A,B,Q,R,S,E);
    K_optimal = inv(B'*X_optimal*B+R)*B'*X_optimal*A;
    optimal_f_care=trace(X_optimal)
end

% check optimal K Hurwitz and Metzler or not
K_optimal = -K_optimal
A_K_optimal = A+B*K_optimal
eig(A_K_optimal)

 



% init feasible K randomly
K = 0.3*rand(m,n)+ [-0.3389   -0.2000   -0.3985];
K0 = K;
K = mproj(n, m, A, B, K0);
K0_proj = K;
AK = A+B*K;
F = dlyap(AK', (Q+K'*R*K));
OBJ = trace(F)

% store K and objective
K_list = [];
K_list = [K_list; K];
f_list = [];
norm_list = [];
K_proj_list =[];
AK = A+B*K;
F = dlyap(AK', (Q+K'*(R)*K));
f_init = trace(F);
f_list = [f_list;f_init];


while 1
% for i = 1:5
    % get gradient
    AK = A+B*K;
    F = dlyap(AK', (Q+K'*(R)*K));
    F_pre = F;
    F_pre_ = F;
    H = dlyap(AK, init_matrix);
    M = R*K + B'*F*AK;
    df = 2*M*H;
   
%   % gradient desecent step
    K_pre = K;
    t = t_init;

% backtracking
    while 1
        t = beta*t;
        K = K_pre - t*df; 
        K = mproj(n, m, A, B, K);
        AK = A+B*K;
        F = dlyap(AK', (Q+K'*(R)*K));
        if trace(F) < trace(F_pre_)  
            break
        end

    end
    INF_NORM = norm((K-K_pre),inf);
    norm_list = [norm_list;INF_NORM];
    K_list = [K_list; K];
    AK = A+B*K;
    F = dlyap(AK', (Q+K'*(R)*K));
    f_list = [f_list;trace(F)]


    if (abs(trace(F_pre_)-trace(F)) < 1e-3)
        break
    end
   
end


AK_final = A+B*K;
F_final = dlyap(AK_final', (Q+K'*(R)*K));
f_final = trace(F_final);
figure (1)
multi_fig = plot(0:length(f_list)-1,f_list,'linewidth',1.1)
ylabel('$J$','Interpreter','latex','fontsize', 16)
xlabel('$k$','Interpreter','latex','fontsize', 16)




==> ACC_Multi_Simulations/a_yx_mesh.m <==
clc
clear
A = [1.0 0.1
0.1 0.8];
B = [0.5 0.2
0.0 0.2];
K0 = [0.05 0
     0  0.1];
K = K0;
itr = 0;
f = 0.01;
xx = [];
yy = [];
figure(1)
for a = -3:f:3
    for b = -3:f:3
        itr = itr + 1
        
        K(2,1) = a;
        K(1,2) = b;
        test = A + B*K;
        if check2_(test)==1
            if edge(a,b,f,A,B,K0) == 1
                xx = [xx a];
                yy = [yy b];
                scatter(a,b,'filled')
                hold on
            end
        end
    end
end
%zz = -0.48*ones(size(xx));
hold off
figure(2)
% a1 = area(xx,zz)
% hold on
a = area(xx,yy,min(yy),'ShowBaseLine','off')
xlabel('$\alpha$','Interpreter','latex','fontsize', 14);
ylabel('$\beta$','Interpreter','latex','fontsize', 14);
hold off
        
        

==> ACC_Multi_Simulations/check2_.m <==
function [isIn] = check2_(coor)
    v = abs(eig(coor));
    Nonnegative = 0;
    Schur = 0;
    if coor >= 0 % Metzler
        Nonnegative = 1; % 1 for ture
    end
    if v < 1
        Schur =1;
    end
    if Schur==1 && Nonnegative ==1
        isIn = 1; % 1 for true means in
        return
    end
    isIn = 0;
end

==> ACC_Multi_Simulations/edge.m <==
function check = edge(a,b,f,A,B,K)
i = 0;

   K(1,2) = b;
   K(2,1) = a+f;
   test = A + B*K;
   if check2_(test)==1
       i = i+1;
   end
   K(1,2) = b-f;
   K(2,1) = a;
   test = A + B*K;
   if check2_(test)==1
       i = i+1;
   end
   K(1,2) = b;
   K(2,1) = a-f;
   test = A + B*K;
   if check2_(test)==1
       i = i+1;
   end
   K(1,2) = b+f;
   K(2,1) = a;
   test = A + B*K;
   if check2_(test)==1
       i = i+1;
   end
   if i <=2
       check = 1;
   else
       check = 0;
   end
end



==> ACC_Multi_Simulations/feas.m <==
function[K, ef]=feas(n, m, A, B, HK, psi)

LL = sdpvar(n,1);
U = sdpvar(m,n);
e = sdpvar(1,1);
L = diag(LL);
L = sdpvar(L);

W1 = U - HK*L - psi*ones(m,n)*L;
W1 = sdpvar(W1);
W2 = U - HK*L + psi*ones(m,n)*L;
W2 = sdpvar(W2);
W3 = A*L + B*U;
W3 = sdpvar(W3);
W4 = [L           A*L+B*U
      L*A'+U'*B'  L];
W4 = sdpvar(W4);

Z = [W1(:) <= 0, W2(:) >= 0, L >= 0, W3(:) >= 0, W4 >= e*eye(2*n), e <= 10];
optimize(Z, -e);

Uf = value(U);
Lf = value(L);
ef = value(e);
K = Uf/Lf;
end

==> ACC_Multi_Simulations/mproj.m <==
function Kf = mproj(n, m, A, B, K)

if m==1
     w = sdpvar(n,1);
    F = sdpvar(m,n);
    
    C1 = w'*B - 1;
    C2 = A+B*F;
    C3 = w'*A+F-w';
    
    SI = [w(:)>=1e-3, C1>=0, C1<=0, C2(:)>=0, C3(:)<=-1e-3];
    optimize(SI, (F-K)*(F-K)')
    Kf = value(F)
else
    
coor = A+B*K;
psi_upperbound = 20;
psi_lowerbound = 0;
if check2_(coor) == 0
            while 1
                psi = psi_upperbound;
                [Kf, e] = feas(n, m, A, B, K, psi);
                if e < -1e-5
                    psi = 0.5*(psi_lowerbound+psi_upperbound);
                    [Kf, e] = feas(n, m, A, B, K, psi);
                    if e < -1e-5
                        psi_upperbound = 0.5*(psi_lowerbound+psi_upperbound);
                        psi_lowerbound =  psi_lowerbound;
                    else
                        psi_upperbound = psi_upperbound;
                        psi_lowerbound =  0.5*(psi_lowerbound+psi_upperbound);
                    end
                else
                    psi_upperbound = psi_upperbound*2;
                    psi_lowerbound = psi_lowerbound;                  
                end
               
                if abs(psi_upperbound - psi_lowerbound) <= 1e-5 && e < -1e-5
                    fprintf("get infinite norm")
                    break
                end
            end
else
    Kf = K;
end
end
end


